Cone-Induced Observation Congruences for Vector-Valued Quantitative Languages

We study the observation congruences induced by rational polyhedral cones on vector-valued quantitative languages. The extreme rays of the dual cone define intrinsic covectors, and these covectors classify every incremental residual future by a finite sign cell: negative, tight, or positive along each extremal Farkas direction. The resulting carrier is the right-stable carrier of this cone-induced observation family, whose source is canonical: the restricted covector geometry of the order cone on the residual span of the language. We organize this construction through an observation-refinement correspondence, a cone-refinement calculus, and a separation between the qualitative conic observation quotient and the numerical residual carrier needed for potential certificates. A bounded-horizon fragment is fully computable by enumeration of accumulated futures, and reproducible evaluation runs show how the conic layer detects qualitative obstruction cells before numerical refinement.

==> anc/conic-carrier-lab/README.md <==
# Conic Carrier Lab

Ancillary material for `conic_observation_calculus.tex`.

Contents:

- `rust/`: exact-rational bounded conic quotient prototype.
- `rust-verification/`: sanitized command outputs, CSV/JSON evaluation tables,
  and per-family logs from the Rust prototype.
- `lean/`: Lean 4 proof core for sign-family refinement lemmas.
- `lean-verification/`: Lean/Lake versions, successful build log, and curated
  `.olean`/`.ilean` proof artifacts copied out of the build cache.
- `notes/`: supplementary non-TeX notes.

The code supports the bounded-horizon construction, the computational
evaluation table, the scalar fallback comparison metrics, and the small
mechanized sign-refinement core described in the manuscript.


==> anc/conic-carrier-lab/lean-verification/compiled/ConicCarrierLab.ilean <==
{"decls":{},"directImports":[["ConicCarrierLab.Sign",false,false,false]],"module":"ConicCarrierLab","references":{},"version":5}

==> anc/conic-carrier-lab/lean-verification/compiled/ConicCarrierLab/Sign.ilean <==
{"decls":{"ConicCarrierLab.Family":[17,0,17,44,17,7,17,13],"ConicCarrierLab.Refines":[22,0,23,55,22,4,22,11],"ConicCarrierLab.SameCell":[19,0,20,20,19,4,19,12],"ConicCarrierLab.Sign":[2,0,6,28,2,10,2,14],"ConicCarrierLab.Sign.nonnegative":[8,0,11,20,8,4,8,20],"ConicCarrierLab.coarser_observation_preserved":[61,0,65,14,61,8,61,37],"ConicCarrierLab.neg_not_nonnegative":[13,0,15,9,13,8,13,27],"ConicCarrierLab.refines_refl":[25,0,27,9,25,8,25,20],"ConicCarrierLab.refines_trans":[29,0,33,20,29,8,29,21],"ConicCarrierLab.sameCell_union_iff":[50,0,59,30,50,8,50,26],"ConicCarrierLab.unionFamily":[35,0,38,25,35,4,35,15],"ConicCarrierLab.union_refines_left":[40,0,43,21,40,8,40,26],"ConicCarrierLab.union_refines_right":[45,0,48,21,45,8,45,27]},"directImports":[],"module":"ConicCarrierLab.Sign","references":{"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.Family\"}}":{"definition":[17,7,17,13],"usages":[[19,31,19,37,"ConicCarrierLab.SameCell"],[22,35,22,41,"ConicCarrierLab.Refines"],[22,57,22,63,"ConicCarrierLab.Refines"],[25,39,25,45,"ConicCarrierLab.refines_refl"],[30,9,30,15,"ConicCarrierLab.refines_trans"],[30,26,30,32,"ConicCarrierLab.refines_trans"],[30,43,30,49,"ConicCarrierLab.refines_trans"],[36,9,36,15,"ConicCarrierLab.unionFamily"],[36,26,36,32,"ConicCarrierLab.unionFamily"],[36,40,36,46,"ConicCarrierLab.unionFamily"],[41,9,41,15,"ConicCarrierLab.union_refines_left"],[41,26,41,32,"ConicCarrierLab.union_refines_left"],[46,9,46,15,"ConicCarrierLab.union_refines_right"],[46,26,46,32,"ConicCarrierLab.union_refines_right"],[51,9,51,15,"ConicCarrierLab.sameCell_union_iff"],[51,26,51,32,"ConicCarrierLab.sameCell_union_iff"],[62,12,62,18,"ConicCarrierLab.coarser_observation_preserved"],[62,34,62,40,"ConicCarrierLab.coarser_observation_preserved"]]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.Refines\"}}":{"definition":[22,4,22,11],"usages":[[25,53,25,60,"ConicCarrierLab.refines_refl"],[31,11,31,18,"ConicCarrierLab.refines_trans"],[31,31,31,38,"ConicCarrierLab.refines_trans"],[31,46,31,53,"ConicCarrierLab.refines_trans"],[41,40,41,47,"ConicCarrierLab.union_refines_left"],[46,40,46,47,"ConicCarrierLab.union_refines_right"],[63,9,63,16,"ConicCarrierLab.coarser_observation_preserved"]]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.SameCell\"}}":{"definition":[19,4,19,12],"usages":[[23,15,23,23,"ConicCarrierLab.Refines"],[23,36,23,44,"ConicCarrierLab.Refines"],[52,4,52,12,"ConicCarrierLab.sameCell_union_iff"],[52,37,52,45,"ConicCarrierLab.sameCell_union_iff"],[52,54,52,62,"ConicCarrierLab.sameCell_union_iff"],[64,12,64,20,"ConicCarrierLab.coarser_observation_preserved"],[64,33,64,41,"ConicCarrierLab.coarser_observation_preserved"]]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.Sign\"}}":{"definition":[2,10,2,14,"ConicCarrierLab.Sign"],"usages":[[8,23,8,27,"ConicCarrierLab.Sign.nonnegative"],[17,40,17,44,"ConicCarrierLab.Family"]]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.Sign.neg\"}}":{"definition":[3,4,3,7,"ConicCarrierLab.Sign"],"usages":[[9,4,9,12,"ConicCarrierLab.Sign.nonnegative"],[13,49,13,57,"ConicCarrierLab.neg_not_nonnegative"]]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.Sign.nonnegative\"}}":{"definition":[8,4,8,20],"usages":[[13,32,13,48,"ConicCarrierLab.neg_not_nonnegative"]]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.Sign.pos\"}}":{"definition":[5,4,5,7,"ConicCarrierLab.Sign"],"usages":[[11,4,11,12,"ConicCarrierLab.Sign.nonnegative"]]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.Sign.zero\"}}":{"definition":[4,4,4,8,"ConicCarrierLab.Sign"],"usages":[[10,4,10,13,"ConicCarrierLab.Sign.nonnegative"]]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.coarser_observation_preserved\"}}":{"definition":[61,8,61,37],"usages":[]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.neg_not_nonnegative\"}}":{"definition":[13,8,13,27],"usages":[]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.refines_refl\"}}":{"definition":[25,8,25,20],"usages":[]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.refines_trans\"}}":{"definition":[29,8,29,21],"usages":[]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.sameCell_union_iff\"}}":{"definition":[50,8,50,26],"usages":[]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.unionFamily\"}}":{"definition":[35,4,35,15],"usages":[[41,49,41,60,"ConicCarrierLab.union_refines_left"],[46,49,46,60,"ConicCarrierLab.union_refines_right"],[52,14,52,25,"ConicCarrierLab.sameCell_union_iff"]]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.union_refines_left\"}}":{"definition":[40,8,40,26],"usages":[]},"{\"c\":{\"m\":\"ConicCarrierLab.Sign\",\"n\":\"ConicCarrierLab.union_refines_right\"}}":{"definition":[45,8,45,27],"usages":[]},"{\"c\":{\"m\":\"Init.Core\",\"n\":\"Sum\"}}":{"definition":null,"usages":[[36,50,36,53,"ConicCarrierLab.unionFamily"]]},"{\"c\":{\"m\":\"Init.Core\",\"n\":\"Sum.inl\"}}":{"definition":null,"usages":[[37,4,37,11,"ConicCarrierLab.unionFamily"],[43,11,43,18,"ConicCarrierLab.union_refines_left"],[55,23,55,30,"ConicCarrierLab.sameCell_union_iff"],[58,6,58,9,"ConicCarrierLab.sameCell_union_iff"]]},"{\"c\":{\"m\":\"Init.Core\",\"n\":\"Sum.inr\"}}":{"definition":null,"usages":[[38,4,38,11,"ConicCarrierLab.unionFamily"],[48,11,48,18,"ConicCarrierLab.union_refines_right"],[55,47,55,54,"ConicCarrierLab.sameCell_union_iff"],[59,6,59,9,"ConicCarrierLab.sameCell_union_iff"]]},"{\"c\":{\"m\":\"Init.Data.Repr\",\"n\":\"Repr\"}}":{"definition":null,"usages":[[6,24,6,28]]},"{\"c\":{\"m\":\"Init.Prelude\",\"n\":\"And.left\"}}":{"definition":null,"usages":[[58,23,58,27,"ConicCarrierLab.sameCell_union_iff"]]},"{\"c\":{\"m\":\"Init.Prelude\",\"n\":\"And.right\"}}":{"definition":null,"usages":[[59,23,59,28,"ConicCarrierLab.sameCell_union_iff"]]},"{\"c\":{\"m\":\"Init.Prelude\",\"n\":\"DecidableEq\"}}":{"definition":null,"usages":[[6,11,6,22]]},"{\"c\":{\"m\":\"Init.Prelude\",\"n\":\"False\"}}":{"definition":null,"usages":[[9,16,9,21,"ConicCarrierLab.Sign.nonnegative"]]},"{\"c\":{\"m\":\"Init.Prelude\",\"n\":\"True\"}}":{"definition":null,"usages":[[10,17,10,21,"ConicCarrierLab.Sign.nonnegative"],[11,16,11,20,"ConicCarrierLab.Sign.nonnegative"]]}},"version":5}

==> anc/conic-carrier-lab/lean-verification/lake-build.log <==
info: conic-carrier-lab: no previous manifest, creating one from scratch
info: toolchain not updated; already up-to-date
✔ [2/4] Built ConicCarrierLab.Sign (192ms)
✔ [3/4] Built ConicCarrierLab (148ms)
Build completed successfully (4 jobs).


==> anc/conic-carrier-lab/lean-verification/lake-version.txt <==
Lake version 5.0.0-src+d024af0 (Lean version 4.30.0)


==> anc/conic-carrier-lab/lean-verification/lean-version.txt <==
Lean (version 4.30.0, arm64-apple-darwin24.6.0, commit d024af099ca4bf2c86f649261ebf59565dc8c622, Release)


==> anc/conic-carrier-lab/lean/ConicCarrierLab.lean <==
import ConicCarrierLab.Sign


==> anc/conic-carrier-lab/lean/ConicCarrierLab/Sign.lean <==
namespace ConicCarrierLab

inductive Sign where
  | neg
  | zero
  | pos
  deriving DecidableEq, Repr

def Sign.nonnegative : Sign -> Prop
  | Sign.neg => False
  | Sign.zero => True
  | Sign.pos => True

theorem neg_not_nonnegative : ¬ Sign.nonnegative Sign.neg := by
  intro h
  exact h

abbrev Family (α ι : Type) := ι -> α -> Sign

def SameCell {α ι : Type} (F : Family α ι) (x y : α) : Prop :=
  ∀ i, F i x = F i y

def Refines {α ι κ : Type} (fine : Family α ι) (coarse : Family α κ) : Prop :=
  ∀ ⦃x y : α⦄, SameCell fine x y -> SameCell coarse x y

theorem refines_refl {α ι : Type} (F : Family α ι) : Refines F F := by
  intro x y h
  exact h

theorem refines_trans {α ι κ μ : Type}
    {A : Family α ι} {B : Family α κ} {C : Family α μ}
    (hAB : Refines A B) (hBC : Refines B C) : Refines A C := by
  intro x y hA
  exact hBC (hAB hA)

def unionFamily {α ι κ : Type}
    (F : Family α ι) (G : Family α κ) : Family α (Sum ι κ)
  | Sum.inl i, x => F i x
  | Sum.inr j, x => G j x

theorem union_refines_left {α ι κ : Type}
    (F : Family α ι) (G : Family α κ) : Refines (unionFamily F G) F := by
  intro x y h i
  exact h (Sum.inl i)

theorem union_refines_right {α ι κ : Type}
    (F : Family α ι) (G : Family α κ) : Refines (unionFamily F G) G := by
  intro x y h j
  exact h (Sum.inr j)

theorem sameCell_union_iff {α ι κ : Type}
    (F : Family α ι) (G : Family α κ) (x y : α) :
    SameCell (unionFamily F G) x y ↔ SameCell F x y ∧ SameCell G x y := by
  constructor
  · intro h
    exact ⟨fun i => h (Sum.inl i), fun j => h (Sum.inr j)⟩
  · intro h s
    cases s with
    | inl i => exact h.left i
    | inr j => exact h.right j

theorem coarser_observation_preserved {α ι κ : Type}
    {fine : Family α ι} {coarse : Family α κ}
    (h : Refines fine coarse) {x y : α}
    (same : SameCell fine x y) : SameCell coarse x y := by
  exact h same

end ConicCarrierLab


==> anc/conic-carrier-lab/lean/README.md <==
# conic-carrier-lab Lean core

This Lean 4 project formalizes the sign-family refinement core used by the
manuscript:

- finite sign values;
- same-cell equivalence for an observation family;
- arrangement-refinement preorder;
- union of observation families refines each component;
- a negative sign is not a nonnegative sign.

It is a focused proof artifact for the ancillary package, covering the
sign-refinement layer used by the paper.

Mapping to manuscript claims:

- `SameCell`: equality of conic sign profiles for an observation family.
- `Refines`: arrangement refinement between sign families.
- `union_refines_left` and `union_refines_right`: adding observations refines
  the induced sign partition.
- `sameCell_union_iff`: adding covectors refines observations by preserving
  exactly the two component sign profiles.
- `neg_not_nonnegative`: a negative sign is incompatible with nonnegativity,
  matching the negative-cell soundness step.

Build:

```sh
lake build
```


==> anc/conic-carrier-lab/lean/lakefile.lean <==
import Lake
open Lake DSL

package «conic-carrier-lab» where

@[default_target]
lean_lib ConicCarrierLab where


==> anc/conic-carrier-lab/lean/lean-toolchain <==
leanprover/lean4:v4.30.0


==> anc/conic-carrier-lab/notes/spectral_note.md <==
# Conditional spectral note

This supplementary note records the finite-index criterion that was shortened in
the main manuscript. It is included as ancillary context only.

For a finite-dimensional linear representation

```text
h(w) = C M_w b
```

with row residual state `Y_u = C M_u`, the future increment is

```text
h(uxz) - h(ux) = Y_u M_x (M_z - I) b.
```

For an extreme ray `r` and words `x,z`, define the residual linear form

```text
ell_{r,x,z}(Y) = r(Y M_x (M_z - I) b).
```

The exact conic quotient has finite index exactly when the reachable residual
set `{C M_u}` meets only finitely many cells of the infinite central arrangement
`ell_{r,x,z}(Y)=0`. Equivalently, the sign map

```text
Y |-> (sign ell_{r,x,z}(Y))_{r,x,z}
```

has finite image on the reachable row-residual orbit.

A useful sufficient regime is a dominated peripheral/stable decomposition:

```text
M_a = [ P_a  0
        0    S_a ],
```

where the peripheral phase semigroup is finite of size `q`, and the stable block
satisfies `||S_w|| <= C rho^|w|` with `0 < rho < 1`. If the nonzero peripheral
outputs have conic margin `gamma`, the stable contribution is bounded by `B`,
and the zero-peripheral faces have a separately certified finite sign orbit of
size `nu_0`, then signs are phase-determined after

```text
T_K = ceil_+( log(2B/gamma) / log(1/rho) ).
```

The resulting sufficient bound is

```text
|Q_K(h)| <= (1 + s + ... + s^(T_K-1)) * q * nu_0.
```

The zero-face certificate is essential. If a peripheral output is exactly on an
extreme-dual hyperplane, contraction alone does not prevent the stable component
from changing signs. The criterion above should therefore be read as a
well-conditioned finite-index regime, not as a general algorithm for arbitrary
linear representations.


==> anc/conic-carrier-lab/rust-verification/cargo-test.log <==

running 6 tests
......
test result: ok. 6 passed; 0 failed; 0 ignored; 0 measured; 0 filtered out; finished in 0.05s



==> anc/conic-carrier-lab/rust-verification/cargo-version.txt <==
cargo 1.88.0 (873a06493 2025-05-10)


==> anc/conic-carrier-lab/rust-verification/eval-command.log <==
# arithmetic=exact-rational-normalized-i128
# compiler_profile=Rust default development profile via cargo run --quiet
# timing=single wall-clock run for reproducibility, not platform-general variance estimate
# memory_estimate_kib=ceil((32*N*B_H*d + N*B_H*e + 64*W + N*s*(8+32*d))/1024)
family,horizon,word_pairs,ray_evaluations,blocks,negative_witnesses,runtime_ms,memory_kib
resource-monitor,1,9,216,12,10,0.68,11
resource-monitor,2,57,1368,12,90,3.42,54
resource-monitor,3,313,7512,12,540,16.78,280
random-grid,3,313,10016,16,671,17.12,370
positive-cell,3,142,2840,1,0,4.33,94
near-boundary,1,9,252,6,9,0.31,13
near-boundary,2,57,1596,14,87,2.12,61
near-boundary,3,313,8764,14,565,11.99,322
large-alphabet,2,209,3344,8,97,3.94,119
high-dimensional-cone,3,142,7668,9,627,10.72,211


==> anc/conic-carrier-lab/rust-verification/eval-high-dimensional-cone.txt <==
arithmetic=exact-rational-normalized-i128
compiler_profile=Rust default development profile via cargo run --quiet
timing=single wall-clock run for reproducibility, not platform-general variance estimate
memory_estimate_kib=ceil((32*N*B_H*d + N*B_H*e + 64*W + N*s*(8+32*d))/1024)
family=high-dimensional-cone
horizon=3
states=9 alphabet=3 dimension=4 rays=6
word_pairs=142
ray_evaluations=7668
blocks=9
negative_witnesses=627
witness_density_per_mille=81
unique_witness_states=9
first_witness_length=1
conic_runtime_ms=10.72
estimated_memory_kib=211
bf_edge_scans=1269
bf_relaxations=425
bf_negative_rays=4
bf_runtime_ms=0.76
unresolved_ray_cells=7041


==> anc/conic-carrier-lab/rust-verification/eval-large-alphabet.txt <==
arithmetic=exact-rational-normalized-i128
compiler_profile=Rust default development profile via cargo run --quiet
timing=single wall-clock run for reproducibility, not platform-general variance estimate
memory_estimate_kib=ceil((32*N*B_H*d + N*B_H*e + 64*W + N*s*(8+32*d))/1024)
family=large-alphabet
horizon=2
states=8 alphabet=8 dimension=2 rays=2
word_pairs=209
ray_evaluations=3344
blocks=8
negative_witnesses=97
witness_density_per_mille=29
unique_witness_states=8
first_witness_length=1
conic_runtime_ms=3.94
estimated_memory_kib=119
bf_edge_scans=640
bf_relaxations=136
bf_negative_rays=1
bf_runtime_ms=0.24
unresolved_ray_cells=3247


==> anc/conic-carrier-lab/rust-verification/eval-near-boundary.txt <==
arithmetic=exact-rational-normalized-i128
compiler_profile=Rust default development profile via cargo run --quiet
timing=single wall-clock run for reproducibility, not platform-general variance estimate
memory_estimate_kib=ceil((32*N*B_H*d + N*B_H*e + 64*W + N*s*(8+32*d))/1024)
family=near-boundary
horizon=3
states=14 alphabet=4 dimension=2 rays=2
word_pairs=313
ray_evaluations=8764
blocks=14
negative_witnesses=565
witness_density_per_mille=64
unique_witness_states=14
first_witness_length=1
conic_runtime_ms=11.99
estimated_memory_kib=322
bf_edge_scans=896
bf_relaxations=324
bf_negative_rays=1
bf_runtime_ms=0.44
unresolved_ray_cells=8199


==> anc/conic-carrier-lab/rust-verification/eval-positive-cell.txt <==
arithmetic=exact-rational-normalized-i128
compiler_profile=Rust default development profile via cargo run --quiet
timing=single wall-clock run for reproducibility, not platform-general variance estimate
memory_estimate_kib=ceil((32*N*B_H*d + N*B_H*e + 64*W + N*s*(8+32*d))/1024)
family=positive-cell
horizon=3
states=10 alphabet=3 dimension=2 rays=2
word_pairs=142
ray_evaluations=2840
blocks=1
negative_witnesses=0
witness_density_per_mille=0
unique_witness_states=0
first_witness_length=none
conic_runtime_ms=4.33
estimated_memory_kib=94
bf_edge_scans=60
bf_relaxations=0
bf_negative_rays=0
bf_runtime_ms=0.03
unresolved_ray_cells=2840


==> anc/conic-carrier-lab/rust-verification/eval-random-grid.txt <==
arithmetic=exact-rational-normalized-i128
compiler_profile=Rust default development profile via cargo run --quiet
timing=single wall-clock run for reproducibility, not platform-general variance estimate
memory_estimate_kib=ceil((32*N*B_H*d + N*B_H*e + 64*W + N*s*(8+32*d))/1024)
family=random-grid
horizon=3
states=16 alphabet=4 dimension=2 rays=2
seed=1729
word_pairs=313
ray_evaluations=10016
blocks=16
negative_witnesses=671
witness_density_per_mille=66
unique_witness_states=16
first_witness_length=1
conic_runtime_ms=17.12
estimated_memory_kib=370
bf_edge_scans=2176
bf_relaxations=514
bf_negative_rays=2
bf_runtime_ms=1.01
unresolved_ray_cells=9345


==> anc/conic-carrier-lab/rust-verification/eval-resource-monitor.txt <==
arithmetic=exact-rational-normalized-i128
compiler_profile=Rust default development profile via cargo run --quiet
timing=single wall-clock run for reproducibility, not platform-general variance estimate
memory_estimate_kib=ceil((32*N*B_H*d + N*B_H*e + 64*W + N*s*(8+32*d))/1024)
family=resource-monitor
horizon=3
states=12 alphabet=4 dimension=2 rays=2
word_pairs=313
ray_evaluations=7512
blocks=12
negative_witnesses=540
witness_density_per_mille=71
unique_witness_states=12
first_witness_length=1
conic_runtime_ms=16.78
estimated_memory_kib=280
bf_edge_scans=672
bf_relaxations=335
bf_negative_rays=1
bf_runtime_ms=0.41
unresolved_ray_cells=6972


==> anc/conic-carrier-lab/rust-verification/evaluation-method.txt <==
arithmetic=exact-rational-normalized-i128
compiler_profile=Rust default development profile via cargo run --quiet
timing=single wall-clock run for reproducibility, not platform-general variance estimate
memory_estimate_kib=ceil((32*N*B_H*d + N*B_H*e + 64*W + N*s*(8+32*d))/1024)
model_generation=deterministic built-in families; random-grid seed 1729


==> anc/conic-carrier-lab/rust-verification/evaluation-summary.json <==
{
  "evaluation": [
    {"family":"resource-monitor","horizon":1,"states":12,"alphabet":4,"dimension":2,"rays":2,"word_pairs":9,"ray_evaluations":216,"blocks":12,"negative_witnesses":10,"unique_witness_states":8,"first_witness_length":"1","witness_density_per_mille":46,"conic_runtime_ms":"0.68","estimated_memory_kib":11,"bf_edge_scans":672,"bf_relaxations":335,"bf_negative_rays":1,"bf_runtime_ms":"0.68","unresolved_ray_cells":206,"seed":"-"},
    {"family":"resource-monitor","horizon":2,"states":12,"alphabet":4,"dimension":2,"rays":2,"word_pairs":57,"ray_evaluations":1368,"blocks":12,"negative_witnesses":90,"unique_witness_states":12,"first_witness_length":"1","witness_density_per_mille":65,"conic_runtime_ms":"3.42","estimated_memory_kib":54,"bf_edge_scans":672,"bf_relaxations":335,"bf_negative_rays":1,"bf_runtime_ms":"0.57","unresolved_ray_cells":1278,"seed":"-"},
    {"family":"resource-monitor","horizon":3,"states":12,"alphabet":4,"dimension":2,"rays":2,"word_pairs":313,"ray_evaluations":7512,"blocks":12,"negative_witnesses":540,"unique_witness_states":12,"first_witness_length":"1","witness_density_per_mille":71,"conic_runtime_ms":"16.78","estimated_memory_kib":280,"bf_edge_scans":672,"bf_relaxations":335,"bf_negative_rays":1,"bf_runtime_ms":"0.41","unresolved_ray_cells":6972,"seed":"-"},
    {"family":"random-grid","horizon":3,"states":16,"alphabet":4,"dimension":2,"rays":2,"word_pairs":313,"ray_evaluations":10016,"blocks":16,"negative_witnesses":671,"unique_witness_states":16,"first_witness_length":"1","witness_density_per_mille":66,"conic_runtime_ms":"17.12","estimated_memory_kib":370,"bf_edge_scans":2176,"bf_relaxations":514,"bf_negative_rays":2,"bf_runtime_ms":"1.01","unresolved_ray_cells":9345,"seed":"1729"},
    {"family":"positive-cell","horizon":3,"states":10,"alphabet":3,"dimension":2,"rays":2,"word_pairs":142,"ray_evaluations":2840,"blocks":1,"negative_witnesses":0,"unique_witness_states":0,"first_witness_length":"none","witness_density_per_mille":0,"conic_runtime_ms":"4.33","estimated_memory_kib":94,"bf_edge_scans":60,"bf_relaxations":0,"bf_negative_rays":0,"bf_runtime_ms":"0.03","unresolved_ray_cells":2840,"seed":"-"},
    {"family":"near-boundary","horizon":1,"states":14,"alphabet":4,"dimension":2,"rays":2,"word_pairs":9,"ray_evaluations":252,"blocks":6,"negative_witnesses":9,"unique_witness_states":7,"first_witness_length":"1","witness_density_per_mille":35,"conic_runtime_ms":"0.31","estimated_memory_kib":13,"bf_edge_scans":896,"bf_relaxations":324,"bf_negative_rays":1,"bf_runtime_ms":"0.40","unresolved_ray_cells":243,"seed":"-"},
    {"family":"near-boundary","horizon":2,"states":14,"alphabet":4,"dimension":2,"rays":2,"word_pairs":57,"ray_evaluations":1596,"blocks":14,"negative_witnesses":87,"unique_witness_states":14,"first_witness_length":"1","witness_density_per_mille":54,"conic_runtime_ms":"2.12","estimated_memory_kib":61,"bf_edge_scans":896,"bf_relaxations":324,"bf_negative_rays":1,"bf_runtime_ms":"0.39","unresolved_ray_cells":1509,"seed":"-"},
    {"family":"near-boundary","horizon":3,"states":14,"alphabet":4,"dimension":2,"rays":2,"word_pairs":313,"ray_evaluations":8764,"blocks":14,"negative_witnesses":565,"unique_witness_states":14,"first_witness_length":"1","witness_density_per_mille":64,"conic_runtime_ms":"11.99","estimated_memory_kib":322,"bf_edge_scans":896,"bf_relaxations":324,"bf_negative_rays":1,"bf_runtime_ms":"0.44","unresolved_ray_cells":8199,"seed":"-"},
    {"family":"large-alphabet","horizon":2,"states":8,"alphabet":8,"dimension":2,"rays":2,"word_pairs":209,"ray_evaluations":3344,"blocks":8,"negative_witnesses":97,"unique_witness_states":8,"first_witness_length":"1","witness_density_per_mille":29,"conic_runtime_ms":"3.94","estimated_memory_kib":119,"bf_edge_scans":640,"bf_relaxations":136,"bf_negative_rays":1,"bf_runtime_ms":"0.24","unresolved_ray_cells":3247,"seed":"-"},
    {"family":"high-dimensional-cone","horizon":3,"states":9,"alphabet":3,"dimension":4,"rays":6,"word_pairs":142,"ray_evaluations":7668,"blocks":9,"negative_witnesses":627,"unique_witness_states":9,"first_witness_length":"1","witness_density_per_mille":81,"conic_runtime_ms":"10.72","estimated_memory_kib":211,"bf_edge_scans":1269,"bf_relaxations":425,"bf_negative_rays":4,"bf_runtime_ms":"0.76","unresolved_ray_cells":7041,"seed":"-"}
  ]
}


==> anc/conic-carrier-lab/rust-verification/evaluation-table.csv <==
family,horizon,states,alphabet,dimension,rays,word_pairs,ray_evaluations,blocks,negative_witnesses,unique_witness_states,first_witness_length,witness_density_per_mille,conic_runtime_ms,estimated_memory_kib,bf_edge_scans,bf_relaxations,bf_negative_rays,bf_runtime_ms,unresolved_ray_cells,seed
resource-monitor,1,12,4,2,2,9,216,12,10,8,1,46,0.68,11,672,335,1,0.68,206,-
resource-monitor,2,12,4,2,2,57,1368,12,90,12,1,65,3.42,54,672,335,1,0.57,1278,-
resource-monitor,3,12,4,2,2,313,7512,12,540,12,1,71,16.78,280,672,335,1,0.41,6972,-
random-grid,3,16,4,2,2,313,10016,16,671,16,1,66,17.12,370,2176,514,2,1.01,9345,1729
positive-cell,3,10,3,2,2,142,2840,1,0,0,none,0,4.33,94,60,0,0,0.03,2840,-
near-boundary,1,14,4,2,2,9,252,6,9,7,1,35,0.31,13,896,324,1,0.40,243,-
near-boundary,2,14,4,2,2,57,1596,14,87,14,1,54,2.12,61,896,324,1,0.39,1509,-
near-boundary,3,14,4,2,2,313,8764,14,565,14,1,64,11.99,322,896,324,1,0.44,8199,-
large-alphabet,2,8,8,2,2,209,3344,8,97,8,1,29,3.94,119,640,136,1,0.24,3247,-
high-dimensional-cone,3,9,3,4,6,142,7668,9,627,9,1,81,10.72,211,1269,425,4,0.76,7041,-


==> anc/conic-carrier-lab/rust-verification/fallback-output.txt <==
model=wedge-two
fallback=scalar-difference-constraints
edge_scans=16
relaxations=6
negative_rays=1
runtime_ms=0.01


==> anc/conic-carrier-lab/rust-verification/negative-screening-output.json <==
{
  "model": "resource-monitor",
  "horizon": 3,
  "states": 12,
  "alphabet": 4,
  "dimension": 2,
  "rays": 2,
  "word_pairs": 313,
  "ray_evaluations": 7512,
  "partition_blocks": 12,
  "negative_witness_count": 540,
  "first_witnesses": [
    {"state":"r0","x":"eps","z":"b","ray":0,"value":"-2"},
    {"state":"r0","x":"eps","z":"d","ray":0,"value":"-2"},
    {"state":"r0","x":"eps","z":"ab","ray":0,"value":"-1"},
    {"state":"r0","x":"eps","z":"ba","ray":0,"value":"-1"},
    {"state":"r0","x":"eps","z":"bc","ray":0,"value":"-2"},
    {"state":"r0","x":"eps","z":"bd","ray":0,"value":"-4"},
    {"state":"r0","x":"eps","z":"da","ray":0,"value":"-2"},
    {"state":"r0","x":"eps","z":"db","ray":0,"value":"-2"}
  ]
}


==> anc/conic-carrier-lab/rust-verification/rustc-version.txt <==
rustc 1.88.0 (6b00bc388 2025-06-23)


==> anc/conic-carrier-lab/rust-verification/worked-large-h3.txt <==
model=resource-monitor
states=12 alphabet=4 dim=2 rays=2 horizon=3
word_pairs=313
ray_evaluations=7512
partition_blocks=12
block[0]=r7
block[1]=r3
block[2]=r1
block[3]=r4
block[4]=r9
block[5]=r0
block[6]=r6
block[7]=r10
block[8]=r11
block[9]=r5
block[10]=r8
block[11]=r2
negative_witnesses=540
witness state=r0 x=eps z=b ray=0 value=-2
witness state=r0 x=eps z=d ray=0 value=-2
witness state=r0 x=eps z=ab ray=0 value=-1
witness state=r0 x=eps z=ba ray=0 value=-1
witness state=r0 x=eps z=bc ray=0 value=-2
witness state=r0 x=eps z=bd ray=0 value=-4
witness state=r0 x=eps z=da ray=0 value=-2
witness state=r0 x=eps z=db ray=0 value=-2
witnesses_omitted=532


==> anc/conic-carrier-lab/rust-verification/worked-small-h2.txt <==
model=wedge-two
states=2 alphabet=2 dim=2 rays=2 horizon=2
word_pairs=17
ray_evaluations=68
partition_blocks=2
block[0]=p
block[1]=q
negative_witnesses=10
witness state=p x=eps z=b ray=0 value=-2
witness state=p x=eps z=ab ray=0 value=-1
witness state=p x=eps z=bb ray=0 value=-4
witness state=p x=a z=b ray=0 value=-2
witness state=p x=b z=b ray=0 value=-2
witness state=q x=eps z=b ray=0 value=-2
witness state=q x=eps z=ba ray=0 value=-1
witness state=q x=eps z=bb ray=0 value=-4
witnesses_omitted=2


==> anc/conic-carrier-lab/rust/Cargo.lock <==
# This file is automatically @generated by Cargo.
# It is not intended for manual editing.
version = 4

[[package]]
name = "conic-carrier-lab"
version = "0.1.0"


==> anc/conic-carrier-lab/rust/Cargo.toml <==
[package]
name = "conic-carrier-lab"
version = "0.1.0"
edition = "2021"
publish = false

[profile.release]
debug = false
strip = true


==> anc/conic-carrier-lab/rust/README.md <==
# conic-carrier-lab Rust prototype

This is an exact-rational prototype for the bounded conic observation quotient
described in the paper. It provides the deterministic evaluation runs and
verification logs included with the ancillary material.

Commands:

```sh
cargo test
cargo run -- eval --out ../rust-verification
cargo run -- sample resource-monitor --horizon 3
cargo run -- bounded --model wedge-two --horizon 2
cargo run -- screen --model resource-monitor --horizon 3 --json
cargo run -- fallback --model wedge-two
```

The prototype uses built-in deterministic examples so the arXiv ancillary package
is self-contained. It reports conic sign partitions, bounded Farkas witnesses,
scalar fallback checks, and a reproducible evaluation table with no
machine-specific paths in the output.

Evaluation method:

- Arithmetic is exact rational arithmetic with normalized `i128` numerator and
  denominator pairs.
- Timings are single wall-clock runs from `cargo run --quiet` in Rust's default
  development profile. They are reproducibility checks for the bundled
  implementation, not platform-general benchmark estimates.
- The memory column is estimated as
  `ceil((32*N*B_H*d + N*B_H*e + 64*W + N*s*(8+32*d))/1024)` KiB, where `N` is
  the number of states, `B_H` is the bounded word-pair count, `d` is dimension,
  `e` is the number of rays, `W` is the witness count, and `s` is alphabet size.

The `eval` command covers the following deterministic families:

- `resource-monitor`
- `random-grid`
- `positive-cell`
- `near-boundary`
- `large-alphabet`
- `high-dimensional-cone`

Generation rules are in `src/main.rs`; `random-grid` uses seed `1729`, while the
other families are closed-form deterministic transition tables.

The generated CSV/JSON outputs include witness density, first witness length,
unique witnessing states, scalar Bellman-Ford edge scans, scalar relaxations,
and unresolved conic cells.


==> anc/conic-carrier-lab/rust/examples/evaluation-families.json <==
{
  "families": [
    {"name": "resource-monitor", "horizons": [1, 2, 3], "description": "Structured reserve/risk monitor with early negative Farkas witnesses."},
    {"name": "random-grid", "seed": 1729, "horizons": [3], "description": "Seeded deterministic grid-style transition family."},
    {"name": "positive-cell", "horizons": [3], "description": "All generated accumulated futures stay in the positive conic cell."},
    {"name": "near-boundary", "horizons": [1, 2, 3], "description": "Tight and near-tight transitions around the wedge boundary."},
    {"name": "large-alphabet", "horizons": [2], "description": "Fixed state count with larger alphabet."},
    {"name": "high-dimensional-cone", "horizons": [3], "description": "Four-dimensional values with six dual rays."}
  ]
}


==> anc/conic-carrier-lab/rust/examples/reserve-grid.json <==
{
  "name": "reserve-grid",
  "description": "Twelve-state deterministic reserve monitor used for the larger worked run.",
  "alphabet": ["a", "b", "c", "d"],
  "rays": [[-1, 1], [1, 1]],
  "states": ["g0", "g1", "g2", "g3", "g4", "g5", "g6", "g7", "g8", "g9", "g10", "g11"]
}


==> anc/conic-carrier-lab/rust/examples/wedge-two.json <==
{
  "name": "wedge-two",
  "description": "Two-state wedge example from the manuscript.",
  "alphabet": ["a", "b"],
  "rays": [[-1, 1], [1, 1]],
  "states": ["p", "q"]
}


==> anc/conic-carrier-lab/rust/src/main.rs <==
use std::collections::{BTreeMap, BTreeSet};
use std::env;
use std::fmt;
use std::fs;
use std::path::Path;
use std::time::Instant;

#[derive(Clone, Copy, Debug, Eq, PartialEq, Ord, PartialOrd, Hash)]
struct Rat {
    num: i128,
    den: i128,
}

impl Rat {
    fn new(num: i128, den: i128) -> Self {
        assert!(den != 0, "zero denominator");
        let mut num = num;
        let mut den = den;
        if den < 0 {
            num = -num;
            den = -den;
        }
        let g = gcd(num.abs(), den);
        Self {
            num: num / g,
            den: den / g,
        }
    }

    fn zero() -> Self {
        Self { num: 0, den: 1 }
    }

    fn sign(self) -> i8 {
        if self.num < 0 {
            -1
        } else if self.num > 0 {
            1
        } else {
            0
        }
    }
}

impl fmt::Display for Rat {
    fn fmt(&self, f: &mut fmt::Formatter<'_>) -> fmt::Result {
        if self.den == 1 {
            write!(f, "{}", self.num)
        } else {
            write!(f, "{}/{}", self.num, self.den)
        }
    }
}

impl std::ops::Add for Rat {
    type Output = Rat;

    fn add(self, rhs: Rat) -> Rat {
        Rat::new(self.num * rhs.den + rhs.num * self.den, self.den * rhs.den)
    }
}

impl std::ops::Mul for Rat {
    type Output = Rat;

    fn mul(self, rhs: Rat) -> Rat {
        Rat::new(self.num * rhs.num, self.den * rhs.den)
    }
}

fn gcd(mut a: i128, mut b: i128) -> i128 {
    while b != 0 {
        let t = a % b;
        a = b;
        b = t;
    }
    if a == 0 { 1 } else { a.abs() }
}

fn rat(n: i128) -> Rat {
    Rat::new(n, 1)
}

fn vecn(xs: &[i128]) -> Vec<Rat> {
    xs.iter().map(|x| rat(*x)).collect()
}

fn vec2(a: i128, b: i128) -> Vec<Rat> {
    vecn(&[a, b])
}

#[derive(Clone)]
struct Transition {
    next: usize,
    weight: Vec<Rat>,
}

#[derive(Clone)]
struct Model {
    name: &'static str,
    family: &'static str,
    seed: Option<u64>,
    states: Vec<String>,
    alphabet: Vec<String>,
    transitions: Vec<Vec<Transition>>,
    rays: Vec<Vec<Rat>>,
}

impl Model {
    fn dim(&self) -> usize {
        self.rays[0].len()
    }
}

#[derive(Clone, Debug)]
struct Witness {
    state: usize,
    x: Vec<usize>,
    z: Vec<usize>,
    ray: usize,
    value: Rat,
}

struct BoundedResult {
    horizon: usize,
    pair_count: usize,
    ray_evaluations: usize,
    blocks: Vec<Vec<usize>>,
    witnesses: Vec<Witness>,
}

struct FallbackStats {
    edge_scans: usize,
    relaxations: usize,
    negative_rays: usize,
    runtime_us: u128,
}

struct EvalRow {
    model: Model,
    result: BoundedResult,
    conic_runtime_us: u128,
    memory_kib: usize,
    fallback: FallbackStats,
    first_witness_len: Option<usize>,
    unique_witness_states: usize,
    witness_density_per_mille: u128,
    unresolved_ray_cells: usize,
}

fn add_vec(a: &[Rat], b: &[Rat]) -> Vec<Rat> {
    a.iter().zip(b).map(|(x, y)| *x + *y).collect()
}

fn zero_vec(d: usize) -> Vec<Rat> {
    vec![Rat::zero(); d]
}

fn dot(a: &[Rat], b: &[Rat]) -> Rat {
    a.iter()
        .zip(b)
        .fold(Rat::zero(), |acc, (x, y)| acc + (*x * *y))
}

fn sign_char(sign: i8) -> char {
    match sign {
        -1 => '-',
        0 => '0',
        1 => '+',
        _ => '?',
    }
}

fn profile(model: &Model, value: &[Rat]) -> String {
    let parts: Vec<String> = model
        .rays
        .iter()
        .map(|ray| sign_char(dot(ray, value).sign()).to_string())
        .collect();
    format!("({})", parts.join(","))
}

fn word_to_string(model: &Model, word: &[usize]) -> String {
    if word.is_empty() {
        return "eps".to_string();
    }
    word.iter()
        .map(|idx| model.alphabet[*idx].as_str())
        .collect::<Vec<_>>()
        .join("")
}

fn words_by_len(alphabet_size: usize, horizon: usize) -> Vec<Vec<Vec<usize>>> {
    let mut by_len = vec![vec![vec![]]];
    for len in 1..=horizon {
        let mut words = Vec::new();
        for prefix in &by_len[len - 1] {
            for a in 0..alphabet_size {
                let mut next = prefix.clone();
                next.push(a);
                words.push(next);
            }
        }
        by_len.push(words);
    }
    by_len
}

fn word_pairs(alphabet_size: usize, horizon: usize) -> Vec<(Vec<usize>, Vec<usize>)> {
    let by_len = words_by_len(alphabet_size, horizon);
    let mut pairs = Vec::new();
    for total in 0..=horizon {
        for split in 0..=total {
            for x in &by_len[split] {
                for z in &by_len[total - split] {
                    pairs.push((x.clone(), z.clone()));
                }
            }
        }
    }
    pairs
}

fn word_pair_count(alphabet_size: usize, horizon: usize) -> usize {
    (0..=horizon)
        .map(|n| (n + 1) * alphabet_size.pow(n as u32))
        .sum()
}

fn advance(model: &Model, start: usize, word: &[usize]) -> (usize, Vec<Rat>) {
    let mut state = start;
    let mut sum = zero_vec(model.dim());
    for &letter in word {
        let tr = &model.transitions[state][letter];
        sum = add_vec(&sum, &tr.weight);
        state = tr.next;
    }
    (state, sum)
}

fn bounded(model: &Model, horizon: usize) -> BoundedResult {
    let pairs = word_pairs(model.alphabet.len(), horizon);
    debug_assert_eq!(pairs.len(), word_pair_count(model.alphabet.len(), horizon));
    let mut signatures: Vec<Vec<String>> = Vec::new();
    let mut witnesses = Vec::new();

    for state in 0..model.states.len() {
        let mut sig = Vec::new();
        for (x, z) in &pairs {
            let (after_x, _) = advance(model, state, x);
            let (_, value) = advance(model, after_x, z);
            sig.push(profile(model, &value));
            for (ray_idx, ray) in model.rays.iter().enumerate() {
                let projected = dot(ray, &value);
                if projected.sign() < 0 {
                    witnesses.push(Witness {
                        state,
                        x: x.clone(),
                        z: z.clone(),
                        ray: ray_idx,
                        value: projected,
                    });
                }
            }
        }
        signatures.push(sig);
    }

    let mut groups: BTreeMap<Vec<String>, Vec<usize>> = BTreeMap::new();
    for (state, signature) in signatures.into_iter().enumerate() {
        groups.entry(signature).or_default().push(state);
    }
    let blocks = groups.into_values().collect::<Vec<_>>();

    BoundedResult {
        horizon,
        pair_count: pairs.len(),
        ray_evaluations: pairs.len() * model.states.len() * model.rays.len(),
        blocks,
        witnesses,
    }
}

fn fallback_stats(model: &Model) -> FallbackStats {
    let started = Instant::now();
    let mut edge_scans = 0usize;
    let mut relaxations = 0usize;
    let mut negative_rays = 0usize;

    for ray in &model.rays {
        let mut dist = vec![Rat::zero(); model.states.len()];
        let mut relaxed_on_last = false;
        for round in 0..=model.states.len() {
            let mut changed = false;
            for state in 0..model.states.len() {
                for tr in &model.transitions[state] {
                    edge_scans += 1;
                    let w = dot(ray, &tr.weight);
                    if dist[tr.next] > dist[state] + w {
                        dist[tr.next] = dist[state] + w;
                        relaxations += 1;
                        changed = true;
                    }
                }
            }
            if round == model.states.len() {
                relaxed_on_last = changed;
            } else if !changed {
                break;
            }
        }
        if relaxed_on_last {
            negative_rays += 1;
        }
    }

    FallbackStats {
        edge_scans,
        relaxations,
        negative_rays,
        runtime_us: started.elapsed().as_micros(),
    }
}

fn estimate_memory_kib(model: &Model, result: &BoundedResult) -> usize {
    let d = model.dim();
    let accumulated = model.states.len() * result.pair_count * d * 32;
    let signs = result.ray_evaluations;
    let witnesses = result.witnesses.len() * 64;
    let transition_table = model.states.len() * model.alphabet.len() * (8 + d * 32);
    (accumulated + signs + witnesses + transition_table + 1023) / 1024
}

fn run_eval_row(model: Model, horizon: usize) -> EvalRow {
    let started = Instant::now();
    let result = bounded(&model, horizon);
    let conic_runtime_us = started.elapsed().as_micros();
    let memory_kib = estimate_memory_kib(&model, &result);
    let fallback = fallback_stats(&model);
    let unique_witness_states = result
        .witnesses
        .iter()
        .map(|w| w.state)
        .collect::<BTreeSet<_>>()
        .len();
    let first_witness_len = result
        .witnesses
        .iter()
        .map(|w| w.x.len() + w.z.len())
        .min();
    let total_ray_cells = result.ray_evaluations.max(1);
    let witness_density_per_mille =
        (result.witnesses.len() as u128 * 1000) / total_ray_cells as u128;
    let unresolved_ray_cells = result
        .ray_evaluations
        .saturating_sub(result.witnesses.len());

    EvalRow {
        model,
        result,
        conic_runtime_us,
        memory_kib,
        fallback,
        first_witness_len,
        unique_witness_states,
        witness_density_per_mille,
        unresolved_ray_cells,
    }
}

fn state_names(prefix: &str, n: usize) -> Vec<String> {
    (0..n).map(|i| format!("{prefix}{i}")).collect()
}

fn alphabet_names(n: usize) -> Vec<String> {
    (0..n).map(|i| ((b'a' + (i as u8)) as char).to_string()).collect()
}

fn model_resource_monitor() -> Model {
    let states = state_names("r", 12);
    let alphabet = alphabet_names(4);
    let mut transitions = Vec::new();
    for i in 0..states.len() {
        transitions.push(vec![
            Transition {
                next: (i + 1) % states.len(),
                weight: match i % 3 {
                    0 => vec2(1, 2),
                    1 => vec2(2, 4),
                    _ => vec2(2, 2),
                },
            },
            Transition {
                next: (i * 5 + 3) % states.len(),
                weight: match i % 4 {
                    0 => vec2(4, 2),
                    1 => vec2(3, 1),
                    2 => vec2(1, 1),
                    _ => vec2(2, 5),
                },
            },
            Transition {
                next: (i + 7) % states.len(),
                weight: match i % 5 {
                    0 => vec2(-2, 2),
                    1 => vec2(1, 3),
                    2 => vec2(0, 2),
                    3 => vec2(3, 3),
                    _ => vec2(-1, 4),
                },
            },
            Transition {
                next: (i + 2) % states.len(),
                weight: match i % 6 {
                    0 => vec2(5, 3),
                    1 => vec2(1, 2),
                    2 => vec2(2, 5),
                    3 => vec2(4, 2),
                    4 => vec2(-3, 3),
                    _ => vec2(2, 2),
                },
            },
        ]);
    }
    Model {
        name: "resource-monitor",
        family: "resource-monitor",
        seed: None,
        states,
        alphabet,
        transitions,
        rays: vec![vec2(-1, 1), vec2(1, 1)],
    }
}

fn model_positive_cell() -> Model {
    let states = state_names("p", 10);
    let alphabet = alphabet_names(3);
    let mut transitions = Vec::new();
    for i in 0..states.len() {
        transitions.push(vec![
            Transition {
                next: (i + 1) % states.len(),
                weight: vec2(1, 3),
            },
            Transition {
                next: (i + 4) % states.len(),
                weight: vec2(2, 5),
            },
            Transition {
                next: (i * 3 + 2) % states.len(),
                weight: vec2(3, 7),
            },
        ]);
    }
    Model {
        name: "positive-cell",
        family: "positive-cell",
        seed: None,
        states,
        alphabet,
        transitions,
        rays: vec![vec2(-1, 1), vec2(1, 1)],
    }
}

fn model_near_boundary() -> Model {
    let states = state_names("n", 14);
    let alphabet = alphabet_names(4);
    let patterns = [
        vec2(1, 1),
        vec2(2, 2),
        vec2(3, 4),
        vec2(4, 3),
        vec2(-1, 1),
        vec2(5, 5),
    ];
    let mut transitions = Vec::new();
    for i in 0..states.len() {
        let mut row = Vec::new();
        for a in 0..alphabet.len() {
            row.push(Transition {
                next: (i * 2 + a * 3 + 1) % states.len(),
                weight: patterns[(i + 2 * a) % patterns.len()].clone(),
            });
        }
        transitions.push(row);
    }
    Model {
        name: "near-boundary",
        family: "near-boundary",
        seed: None,
        states,
        alphabet,
        transitions,
        rays: vec![vec2(-1, 1), vec2(1, 1)],
    }
}

fn model_large_alphabet() -> Model {
    let states = state_names("a", 8);
    let alphabet = alphabet_names(8);
    let mut transitions = Vec::new();
    for i in 0..states.len() {
        let mut row = Vec::new();
        for a in 0..alphabet.len() {
            let x = ((i + a) % 6) as i128 - 1;
            let y = ((2 * i + 3 * a) % 7) as i128 + 1;
            row.push(Transition {
                next: (i + a + 1) % states.len(),
                weight: vec2(x, y),
            });
        }
        transitions.push(row);
    }
    Model {
        name: "large-alphabet",
        family: "large-alphabet",
        seed: None,
        states,
        alphabet,
        transitions,
        rays: vec![vec2(-1, 1), vec2(1, 1)],
    }
}

fn model_random_grid() -> Model {
    let seed = 1729u64;
    let states = state_names("g", 16);
    let alphabet = alphabet_names(4);
    let mut transitions = Vec::new();
    for i in 0..states.len() {
        let mut row = Vec::new();
        for a in 0..alphabet.len() {
            let raw = ((seed as usize + 17 * i + 31 * a + i * a) % 11) as i128;
            let risk = raw - 3;
            let reserve = ((seed as usize + 7 * i + 13 * a) % 9) as i128 + 1;
            row.push(Transition {
                next: (i * 5 + a * 3 + 1) % states.len(),
                weight: vec2(risk, reserve),
            });
        }
        transitions.push(row);
    }
    Model {
        name: "random-grid",
        family: "random-grid",
        seed: Some(seed),
        states,
        alphabet,
        transitions,
        rays: vec![vec2(-1, 1), vec2(1, 1)],
    }
}

fn model_high_dimensional_cone() -> Model {
    let states = state_names("h", 9);
    let alphabet = alphabet_names(3);
    let rays = vec![
        vecn(&[1, 0, 0, 0]),
        vecn(&[0, 1, 0, 0]),
        vecn(&[0, 0, 1, 0]),
        vecn(&[0, 0, 0, 1]),
        vecn(&[1, 1, -1, 0]),
        vecn(&[0, 1, 1, -1]),
    ];
    let mut transitions = Vec::new();
    for i in 0..states.len() {
        transitions.push(vec![
            Transition {
                next: (i + 1) % states.len(),
                weight: vecn(&[1, 2, 1, 3]),
            },
            Transition {
                next: (i * 2 + 3) % states.len(),
                weight: vecn(&[
                    (i % 3) as i128 - 1,
                    1,
                    (i % 4) as i128,
                    2,
                ]),
            },
            Transition {
                next: (i + 5) % states.len(),
                weight: vecn(&[
                    2,
                    (i % 5) as i128 - 2,
                    3,
                    (i % 4) as i128 - 1,
                ]),
            },
        ]);
    }
    Model {
        name: "high-dimensional-cone",
        family: "high-dimensional-cone",
        seed: None,
        states,
        alphabet,
        transitions,
        rays,
    }
}

fn model_wedge_two() -> Model {
    Model {
        name: "wedge-two",
        family: "wedge-two",
        seed: None,
        states: vec!["p".to_string(), "q".to_string()],
        alphabet: vec!["a".to_string(), "b".to_string()],
        transitions: vec![
            vec![
                Transition {
                    next: 0,
                    weight: vec2(1, 2),
                },
                Transition {
                    next: 1,
                    weight: vec2(4, 2),
                },
            ],
            vec![
                Transition {
                    next: 1,
                    weight: vec2(2, 4),
                },
                Transition {
                    next: 0,
                    weight: vec2(4, 2),
                },
            ],
        ],
        rays: vec![vec2(-1, 1), vec2(1, 1)],
    }
}

fn model_by_name(name: &str) -> Model {
    match name {
        "wedge-two" => model_wedge_two(),
        "reserve-grid" | "resource-monitor" => model_resource_monitor(),
        "positive-cell" => model_positive_cell(),
        "near-boundary" => model_near_boundary(),
        "large-alphabet" => model_large_alphabet(),
        "random-grid" => model_random_grid(),
        "high-dimensional-cone" => model_high_dimensional_cone(),
        other => {
            eprintln!("unknown model: {other}");
            eprintln!("available models: wedge-two, resource-monitor, random-grid, positive-cell, near-boundary, large-alphabet, high-dimensional-cone");
            std::process::exit(2);
        }
    }
}

fn eval_suite() -> Vec<(Model, usize)> {
    vec![
        (model_resource_monitor(), 1),
        (model_resource_monitor(), 2),
        (model_resource_monitor(), 3),
        (model_random_grid(), 3),
        (model_positive_cell(), 3),
        (model_near_boundary(), 1),
        (model_near_boundary(), 2),
        (model_near_boundary(), 3),
        (model_large_alphabet(), 2),
        (model_high_dimensional_cone(), 3),
    ]
}

fn fmt_ms(us: u128) -> String {
    if us < 10 {
        "<0.01".to_string()
    } else {
        format!("{:.2}", us as f64 / 1000.0)
    }
}

fn print_bounded(model: &Model, result: &BoundedResult) {
    println!("model={}", model.name);
    println!(
        "states={} alphabet={} dim={} rays={} horizon={}",
        model.states.len(),
        model.alphabet.len(),
        model.dim(),
        model.rays.len(),
        result.horizon
    );
    if let Some(seed) = model.seed {
        println!("seed={seed}");
    }
    println!("word_pairs={}", result.pair_count);
    println!("ray_evaluations={}", result.ray_evaluations);
    println!("partition_blocks={}", result.blocks.len());
    for (idx, block) in result.blocks.iter().enumerate() {
        let names = block
            .iter()
            .map(|state| model.states[*state].as_str())
            .collect::<Vec<_>>()
            .join(",");
        println!("block[{idx}]={names}");
    }
    println!("negative_witnesses={}", result.witnesses.len());
    for witness in result.witnesses.iter().take(8) {
        println!(
            "witness state={} x={} z={} ray={} value={}",
            model.states[witness.state],
            word_to_string(model, &witness.x),
            word_to_string(model, &witness.z),
            witness.ray,
            witness.value
        );
    }
    if result.witnesses.len() > 8 {
        println!("witnesses_omitted={}", result.witnesses.len() - 8);
    }
}

fn print_screen_json(model: &Model, result: &BoundedResult) {
    println!("{{");
    println!("  \"model\": \"{}\",", model.name);
    println!("  \"horizon\": {},", result.horizon);
    println!("  \"states\": {},", model.states.len());
    println!("  \"alphabet\": {},", model.alphabet.len());
    println!("  \"dimension\": {},", model.dim());
    println!("  \"rays\": {},", model.rays.len());
    println!("  \"word_pairs\": {},", result.pair_count);
    println!("  \"ray_evaluations\": {},", result.ray_evaluations);
    println!("  \"partition_blocks\": {},", result.blocks.len());
    println!("  \"negative_witness_count\": {},", result.witnesses.len());
    println!("  \"first_witnesses\": [");
    let shown = result.witnesses.iter().take(8).collect::<Vec<_>>();
    for (idx, witness) in shown.iter().enumerate() {
        let comma = if idx + 1 == shown.len() { "" } else { "," };
        println!(
            "    {{\"state\":\"{}\",\"x\":\"{}\",\"z\":\"{}\",\"ray\":{},\"value\":\"{}\"}}{}",
            model.states[witness.state],
            word_to_string(model, &witness.x),
            word_to_string(model, &witness.z),
            witness.ray,
            witness.value,
            comma
        );
    }
    println!("  ]");
    println!("}}");
}

fn fallback(model: &Model) {
    let stats = fallback_stats(model);
    println!("model={}", model.name);
    println!("fallback=scalar-difference-constraints");
    println!("edge_scans={}", stats.edge_scans);
    println!("relaxations={}", stats.relaxations);
    println!("negative_rays={}", stats.negative_rays);
    println!("runtime_ms={}", fmt_ms(stats.runtime_us));
}

fn write_eval_outputs(out_dir: &Path, rows: &[EvalRow]) -> std::io::Result<()> {
    fs::create_dir_all(out_dir)?;

    let method = [
        "arithmetic=exact-rational-normalized-i128",
        "compiler_profile=Rust default development profile via cargo run --quiet",
        "timing=single wall-clock run for reproducibility, not platform-general variance estimate",
        "memory_estimate_kib=ceil((32*N*B_H*d + N*B_H*e + 64*W + N*s*(8+32*d))/1024)",
        "model_generation=deterministic built-in families; random-grid seed 1729",
        "",
    ]
    .join("\n");
    fs::write(out_dir.join("evaluation-method.txt"), method)?;

    let mut csv = String::from("family,horizon,states,alphabet,dimension,rays,word_pairs,ray_evaluations,blocks,negative_witnesses,unique_witness_states,first_witness_length,witness_density_per_mille,conic_runtime_ms,estimated_memory_kib,bf_edge_scans,bf_relaxations,bf_negative_rays,bf_runtime_ms,unresolved_ray_cells,seed\n");
    for row in rows {
        csv.push_str(&format!(
            "{},{},{},{},{},{},{},{},{},{},{},{},{},{},{},{},{},{},{},{},{}\n",
            row.model.family,
            row.result.horizon,
            row.model.states.len(),
            row.model.alphabet.len(),
            row.model.dim(),
            row.model.rays.len(),
            row.result.pair_count,
            row.result.ray_evaluations,
            row.result.blocks.len(),
            row.result.witnesses.len(),
            row.unique_witness_states,
            row.first_witness_len
                .map(|x| x.to_string())
                .unwrap_or_else(|| "none".to_string()),
            row.witness_density_per_mille,
            fmt_ms(row.conic_runtime_us),
            row.memory_kib,
            row.fallback.edge_scans,
            row.fallback.relaxations,
            row.fallback.negative_rays,
            fmt_ms(row.fallback.runtime_us),
            row.unresolved_ray_cells,
            row.model
                .seed
                .map(|seed| seed.to_string())
                .unwrap_or_else(|| "-".to_string())
        ));
    }
    fs::write(out_dir.join("evaluation-table.csv"), csv)?;

    let mut tex = String::new();
    tex.push_str("\\begin{table}[t]\n\\centering\n\\small\n");
    tex.push_str("\\begin{tabular}{lrrrrrrr}\n\\toprule\n");
    tex.push_str("Family & Horizon & Word pairs & Ray evals & Blocks & Neg. wit. & Runtime & Memory \\\\\n\\midrule\n");
    for row in rows {
        tex.push_str(&format!(
            "{} & {} & {} & {} & {} & {} & {} ms & {} KiB \\\\\n",
            row.model.family,
            row.result.horizon,
            row.result.pair_count,
            row.result.ray_evaluations,
            row.result.blocks.len(),
            row.result.witnesses.len(),
            fmt_ms(row.conic_runtime_us),
            row.memory_kib
        ));
    }
    tex.push_str("\\bottomrule\n\\end{tabular}\n");
    tex.push_str("\\caption{Bounded-horizon conic screening runs produced by the ancillary exact-rational Rust prototype.}\n");
    tex.push_str("\\end{table}\n");
    fs::write(out_dir.join("evaluation-table.tex"), tex)?;

    let mut json = String::from("{\n  \"evaluation\": [\n");
    for (idx, row) in rows.iter().enumerate() {
        let comma = if idx + 1 == rows.len() { "" } else { "," };
        json.push_str(&format!(
            "    {{\"family\":\"{}\",\"horizon\":{},\"states\":{},\"alphabet\":{},\"dimension\":{},\"rays\":{},\"word_pairs\":{},\"ray_evaluations\":{},\"blocks\":{},\"negative_witnesses\":{},\"unique_witness_states\":{},\"first_witness_length\":\"{}\",\"witness_density_per_mille\":{},\"conic_runtime_ms\":\"{}\",\"estimated_memory_kib\":{},\"bf_edge_scans\":{},\"bf_relaxations\":{},\"bf_negative_rays\":{},\"bf_runtime_ms\":\"{}\",\"unresolved_ray_cells\":{},\"seed\":\"{}\"}}{}\n",
            row.model.family,
            row.result.horizon,
            row.model.states.len(),
            row.model.alphabet.len(),
            row.model.dim(),
            row.model.rays.len(),
            row.result.pair_count,
            row.result.ray_evaluations,
            row.result.blocks.len(),
            row.result.witnesses.len(),
            row.unique_witness_states,
            row.first_witness_len
                .map(|x| x.to_string())
                .unwrap_or_else(|| "none".to_string()),
            row.witness_density_per_mille,
            fmt_ms(row.conic_runtime_us),
            row.memory_kib,
            row.fallback.edge_scans,
            row.fallback.relaxations,
            row.fallback.negative_rays,
            fmt_ms(row.fallback.runtime_us),
            row.unresolved_ray_cells,
            row.model
                .seed
                .map(|seed| seed.to_string())
                .unwrap_or_else(|| "-".to_string()),
            comma
        ));
    }
    json.push_str("  ]\n}\n");
    fs::write(out_dir.join("evaluation-summary.json"), json)?;

    for row in rows {
        let mut log = String::new();
        log.push_str("arithmetic=exact-rational-normalized-i128\n");
        log.push_str("compiler_profile=Rust default development profile via cargo run --quiet\n");
        log.push_str("timing=single wall-clock run for reproducibility, not platform-general variance estimate\n");
        log.push_str("memory_estimate_kib=ceil((32*N*B_H*d + N*B_H*e + 64*W + N*s*(8+32*d))/1024)\n");
        log.push_str(&format!("family={}\n", row.model.family));
        log.push_str(&format!("horizon={}\n", row.result.horizon));
        log.push_str(&format!(
            "states={} alphabet={} dimension={} rays={}\n",
            row.model.states.len(),
            row.model.alphabet.len(),
            row.model.dim(),
            row.model.rays.len()
        ));
        if let Some(seed) = row.model.seed {
            log.push_str(&format!("seed={seed}\n"));
        }
        log.push_str(&format!("word_pairs={}\n", row.result.pair_count));
        log.push_str(&format!("ray_evaluations={}\n", row.result.ray_evaluations));
        log.push_str(&format!("blocks={}\n", row.result.blocks.len()));
        log.push_str(&format!("negative_witnesses={}\n", row.result.witnesses.len()));
        log.push_str(&format!(
            "witness_density_per_mille={}\n",
            row.witness_density_per_mille
        ));
        log.push_str(&format!(
            "unique_witness_states={}\n",
            row.unique_witness_states
        ));
        log.push_str(&format!(
            "first_witness_length={}\n",
            row.first_witness_len
                .map(|x| x.to_string())
                .unwrap_or_else(|| "none".to_string())
        ));
        log.push_str(&format!("conic_runtime_ms={}\n", fmt_ms(row.conic_runtime_us)));
        log.push_str(&format!("estimated_memory_kib={}\n", row.memory_kib));
        log.push_str(&format!("bf_edge_scans={}\n", row.fallback.edge_scans));
        log.push_str(&format!("bf_relaxations={}\n", row.fallback.relaxations));
        log.push_str(&format!("bf_negative_rays={}\n", row.fallback.negative_rays));
        log.push_str(&format!("bf_runtime_ms={}\n", fmt_ms(row.fallback.runtime_us)));
        log.push_str(&format!("unresolved_ray_cells={}\n", row.unresolved_ray_cells));
        fs::write(out_dir.join(format!("eval-{}.txt", row.model.family)), log)?;
    }

    Ok(())
}

fn print_eval_rows(rows: &[EvalRow]) {
    println!("# arithmetic=exact-rational-normalized-i128");
    println!("# compiler_profile=Rust default development profile via cargo run --quiet");
    println!("# timing=single wall-clock run for reproducibility, not platform-general variance estimate");
    println!("# memory_estimate_kib=ceil((32*N*B_H*d + N*B_H*e + 64*W + N*s*(8+32*d))/1024)");
    println!(
        "family,horizon,word_pairs,ray_evaluations,blocks,negative_witnesses,runtime_ms,memory_kib"
    );
    for row in rows {
        println!(
            "{},{},{},{},{},{},{},{}",
            row.model.family,
            row.result.horizon,
            row.result.pair_count,
            row.result.ray_evaluations,
            row.result.blocks.len(),
            row.result.witnesses.len(),
            fmt_ms(row.conic_runtime_us),
            row.memory_kib
        );
    }
}

fn option_value(args: &[String], key: &str) -> Option<String> {
    args.windows(2)
        .find(|window| window[0] == key)
        .map(|window| window[1].clone())
}

fn has_flag(args: &[String], key: &str) -> bool {
    args.iter().any(|arg| arg == key)
}

fn parse_horizon(args: &[String], default: usize) -> usize {
    option_value(args, "--horizon")
        .and_then(|value| value.parse().ok())
        .unwrap_or(default)
}

fn parse_model(args: &[String], default: &str) -> String {
    if let Some(model) = option_value(args, "--model") {
        return model;
    }
    args.iter()
        .skip(2)
        .find(|arg| !arg.starts_with("--") && arg.parse::<usize>().is_err())
        .cloned()
        .unwrap_or_else(|| default.to_string())
}

fn usage() {
    println!("conic-carrier-lab");
    println!("commands:");
    println!("  sample [model] --horizon H");
    println!("  bounded --model MODEL --horizon H");
    println!("  screen --model MODEL --horizon H [--json]");
    println!("  fallback --model MODEL");
    println!("  eval [--out DIR]");
}

fn main() {
    let args: Vec<String> = env::args().collect();
    let Some(command) = args.get(1).map(String::as_str) else {
        usage();
        return;
    };

    match command {
        "sample" => {
            let model_name = parse_model(&args, "resource-monitor");
            let horizon = parse_horizon(&args, 3);
            let model = model_by_name(&model_name);
            let result = bounded(&model, horizon);
            print_bounded(&model, &result);
        }
        "bounded" => {
            let model_name = parse_model(&args, "wedge-two");
            let horizon = parse_horizon(&args, 2);
            let model = model_by_name(&model_name);
            let result = bounded(&model, horizon);
            print_bounded(&model, &result);
        }
        "screen" => {
            let model_name = parse_model(&args, "resource-monitor");
            let horizon = parse_horizon(&args, 3);
            let model = model_by_name(&model_name);
            let result = bounded(&model, horizon);
            if has_flag(&args, "--json") {
                print_screen_json(&model, &result);
            } else {
                print_bounded(&model, &result);
            }
        }
        "fallback" => {
            let model_name = parse_model(&args, "wedge-two");
            let model = model_by_name(&model_name);
            fallback(&model);
        }
        "eval" => {
            let out = option_value(&args, "--out").unwrap_or_else(|| "../rust-verification".to_string());
            let rows = eval_suite()
                .into_iter()
                .map(|(model, horizon)| run_eval_row(model, horizon))
                .collect::<Vec<_>>();
            if let Err(err) = write_eval_outputs(Path::new(&out), &rows) {
                eprintln!("failed to write evaluation outputs: {err}");
                std::process::exit(1);
            }
            print_eval_rows(&rows);
        }
        _ => usage(),
    }
}

#[cfg(test)]
mod tests {
    use super::*;

    #[test]
    fn rational_normalization() {
        assert_eq!(Rat::new(2, 4), Rat::new(1, 2));
        assert_eq!(Rat::new(-2, -4), Rat::new(1, 2));
        assert_eq!(Rat::new(2, -4), Rat::new(-1, 2));
    }

    #[test]
    fn word_pair_formula_matches_enumeration() {
        assert_eq!(word_pair_count(2, 2), word_pairs(2, 2).len());
        assert_eq!(word_pair_count(4, 3), 313);
    }

    #[test]
    fn wedge_horizon_refines_at_two() {
        let model = model_wedge_two();
        assert_eq!(bounded(&model, 1).blocks.len(), 1);
        assert_eq!(bounded(&model, 2).blocks.len(), 2);
    }

    #[test]
    fn wedge_profiles_match_paper() {
        let model = model_wedge_two();
        assert_eq!(profile(&model, &vec2(1, 2)), "(+,+)");
        assert_eq!(profile(&model, &vec2(2, 4)), "(+,+)");
        assert_eq!(profile(&model, &vec2(4, 2)), "(-,+)");
    }

    #[test]
    fn positive_cell_has_no_negative_witnesses() {
        let result = bounded(&model_positive_cell(), 3);
        assert_eq!(result.witnesses.len(), 0);
        assert_eq!(result.blocks.len(), 1);
    }

    #[test]
    fn evaluation_suite_covers_requested_families() {
        let rows = eval_suite()
            .into_iter()
            .map(|(model, horizon)| run_eval_row(model, horizon))
            .collect::<Vec<_>>();
        assert_eq!(rows.len(), 10);
        assert!(rows.iter().any(|r| r.model.family == "random-grid"));
        assert!(rows.iter().any(|r| r.model.family == "high-dimensional-cone"));
        assert!(rows.iter().any(|r| r.result.witnesses.is_empty()));
        assert!(rows.iter().any(|r| r.model.alphabet.len() >= 8));
        assert!(rows.iter().any(|r| r.model.rays.len() >= 6));
    }
}

